Second-order dual fermion for multi-orbital systems

In dynamical mean-field theory, the correlations between electrons are assumed to be purely local. The dual fermion approach provides a systematic way of adding non-local corrections to the dynamical mean-field theory starting point. Initial applications of this method were largely restricted to the single-orbital Hubbard model. Here, we present an implementation of second-order dual fermion for general multi-orbital systems and use this approach to investigate spatial correlations in SrVO$_3$. In addition, the approach is benchmarked in several exactly solvable small systems.

==> scripts/analysis_cluster.py <==
#!/usr/bin/env python3

targetdir = '../'
import numpy as np
import matplotlib.pyplot as plt

outlist = []
for t1 in np.arange(0,0.205,0.01):
    # k = pi
    r = np.loadtxt('r_{:.3f}.txt'.format(t1)).view(complex)       #Sigma Exact, reference
    s = np.loadtxt('s_{:.3f}.txt'.format(t1)).view(complex)       #Sigma DPT
    s2 = np.loadtxt('s2_{:.3f}.txt'.format(t1)).view(complex)      #Sigma Impurity
    
    outlist.append((t1,r,s,s2))
    
#%% Self-energies

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,10,]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    #format:
    # o in outlist: o is one value of t1, given in o[0], with data in o[1]
    # o[1][nfreq] is the data corresponding to a specific Matsubara frequency
    # This data is of the form: (nu, Sigma_{aa}, Sigma_{ab}, Sigma_{ba}, Sigma_{bb}
    
    plt.plot(ts,refvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals)

plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig('fig_sigma_im.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    plt.plot(ts,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$t$')
plt.legend(loc='upper left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig('fig_diffsigma_im.pdf')        

#%% Self-energy - impurity self energy: orbitals at freq 0
figwidth = 2.25
figheight = 2.25

markers = ['o','x','+','*']
orbnames = ['aa','ab','ba','bb']
for nfreq in [0,1,5]:
    plt.figure(figsize=(figwidth,figheight))
    for oi,orbital in enumerate([1,2,3,4]):
    
        ts = [o[0] for o in outlist]
        refvals=np.array([o[1][nfreq][orbital].imag for o in outlist])
        dptvals=np.array([o[2][nfreq][orbital].imag for o in outlist])
        impvals=np.array([o[3][nfreq][orbital].imag for o in outlist])
        
        plt.plot(ts,refvals-impvals)
        plt.scatter(ts,dptvals-impvals,label=orbnames[oi],marker=markers[oi])
    
    if nfreq==5:
        plt.ylim(-0.1,0.15)
        plt.yticks([-0.1,0,0.1])
    #plt.ylim(-0.007,0.003)
    plt.ylabel(f'Im $\\Sigma(\\nu_{nfreq},k=\\pi)-\\Sigma_{{imp}}(\\nu_{nfreq})$')
    plt.xlabel(r'$t$')
    plt.legend(loc='upper left')
    plt.gcf().subplots_adjust(bottom=0.2,left=0.3,right=0.97,top=0.95)
    plt.savefig(targetdir+'fig_diffsigma_im_orb_n{}.pdf'.format(nfreq))  

#%% Self-energy - impurity self energy: orbitals at freq 0
figwidth = 2.25
figheight = 2.25

markers = ['o','x','+','*']
orbnames = ['aa','ab','ba','bb']
for nfreq in [0,1,5]:
    plt.figure(figsize=(figwidth,figheight))
    for oi,orbital in enumerate([1,2,3,4]):
    
        ts = [o[0] for o in outlist]
        refvals=np.array([o[1][nfreq][orbital].real for o in outlist])
        dptvals=np.array([o[2][nfreq][orbital].real for o in outlist])
        impvals=np.array([o[3][nfreq][orbital].real for o in outlist])
        
        plt.plot(ts,refvals-impvals)
        plt.scatter(ts,dptvals-impvals,label=orbnames[oi],marker=markers[oi])
    
    #plt.ylim(-0.007,0.003)
    plt.ylabel(f'Re $\\Sigma(\\nu_{nfreq},k=\\pi)-\\Sigma_{{imp}}(\\nu_{nfreq})$')
    plt.xlabel(r'$t$')
    plt.legend(loc='upper left')
    plt.gcf().subplots_adjust(bottom=0.2,left=0.3,right=0.97,top=0.95)
    plt.savefig(targetdir+'fig_diffsigma_re_orb_n{}.pdf'.format(nfreq))  
    
#%% Self-energies Real

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(ts,refvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals)

plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig('fig_sigma_re.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(ts,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig('fig_diffsigma_re.pdf')        


==> scripts/analysis_smallU.py <==
import numpy as np
import matplotlib.pyplot as plt

targetdir = '../'
outlist = []
for U in np.arange(0,2.05,0.1):
#for U in np.arange(0,20.005,0.5):
    # k = pi
    r = np.loadtxt('r_{:.3f}.txt'.format(U)).view(complex)       #Sigma Exact, reference
    s = np.loadtxt('s_{:.3f}.txt'.format(U)).view(complex)       #Sigma DPT
    s2 = np.loadtxt('s2_{:.3f}.txt'.format(U)).view(complex)      #Sigma Impurity
    
    outlist.append((U,r,s,s2))
    
#%% Self-energies

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

for nfreq in [0,1,5,10]:

    Us = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    plt.plot(Us,refvals,label='n={}'.format(nfreq))
    plt.scatter(Us,dptvals)

plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$U$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_Uscaling_sigma_im.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

for nfreq in [0,1,5,10]:

    Us = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    plt.plot(Us,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(Us,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$U$')
plt.legend(loc='upper left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_Uscaling_diffsigma_im.pdf')        
 
#%% Self-eneriges - impurity self-energy - logscale

plt.figure()
for nfreq in [0,]:

    Us = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    pt2vals=np.array([0.5**7*o[0]**2 for o in outlist])
    
    plt.plot(Us,-refvals,label='n={}'.format(nfreq))
    plt.scatter(Us,np.abs(dptvals),marker='+')
    plt.scatter(Us,-impvals,color='black')
    plt.plot(Us,pt2vals,color='gray')

plt.xscale('log')
plt.yscale('log')    

#%% Self-energies Real

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

for nfreq in [0,1,5,10]:

    Us = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(Us,refvals,label='n={}'.format(nfreq))
    plt.scatter(Us,dptvals)

plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$U$')
plt.legend(loc='upper left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_Uscaling_sigma_re.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

for nfreq in [0,1,5,10]:

    Us = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(Us,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(Us,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$U$')
plt.legend(loc='upper left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_Uscaling_diffsigma_re.pdf')        


==> scripts/analysis_smallt.py <==
import numpy as np
import matplotlib.pyplot as plt

targetdir = '../'

outlist = []
for t1 in np.arange(0,0.205,0.01):
    # k = pi
    r = np.loadtxt('r_{:.3f}.txt'.format(t1)).view(complex)       #Sigma Exact, reference
    s = np.loadtxt('s_{:.3f}.txt'.format(t1)).view(complex)       #Sigma DPT
    s2 = np.loadtxt('s2_{:.3f}.txt'.format(t1)).view(complex)      #Sigma Impurity
    
    outlist.append((t1,r,s,s2))
    
#%% Self-energies

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,10]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    plt.plot(ts,refvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals)

plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_sigma_im.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,10]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].imag for o in outlist])
    dptvals=np.array([o[2][nfreq][1].imag for o in outlist])
    impvals=np.array([o[3][nfreq][1].imag for o in outlist])
    
    plt.plot(ts,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Im $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$t$')
plt.legend(loc='upper left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_diffsigma_im.pdf')        
    
#%% Self-energies Real

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,10]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(ts,refvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals)

plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_sigma_re.pdf')        
    
#%% Self-eneriges - impurity self-energy

figwidth = 3
figheight = 3
plt.figure(figsize=(figwidth,figheight))

nfreq = 0
for nfreq in [0,1,5,10]:

    ts = [o[0] for o in outlist]
    refvals=np.array([o[1][nfreq][1].real for o in outlist])
    dptvals=np.array([o[2][nfreq][1].real for o in outlist])
    impvals=np.array([o[3][nfreq][1].real for o in outlist])
    
    plt.plot(ts,refvals-impvals,label='n={}'.format(nfreq))
    plt.scatter(ts,dptvals-impvals)

#plt.ylim(-0.007,0.003)
plt.ylabel(r'Re $\Sigma(\nu_n,k=\pi)-\Sigma_{imp}(\nu_n)$')
plt.xlabel(r'$t$')
plt.legend(loc='lower left')
plt.gcf().subplots_adjust(bottom=0.15,left=0.3,right=0.97,top=0.95)
plt.savefig(targetdir+'fig_diffsigma_re.pdf')        


==> scripts/scaling_cluster.py <==
################################################################################
#
# dualfermion: second-order dual fermion perturbation theory
#
# Copyright (C) 2020, E.G.C.P. van Loon
# 
# Based on TRIQS: a Toolbox for Research in Interacting Quantum Systems
# 
# dualfermion is free software: you can redistribute it and/or modify it under the
# terms of the GNU General Public License as published by the Free Software
# Foundation, either version 3 of the License, or (at your option) any later
# version.
#
# dualfermion is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
# FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
# details.
#
# You should have received a copy of the GNU General Public License along with
# dualfermion. If not, see <http://www.gnu.org/licenses/>.
#
################################################################################

"""
"""

import triqs_dualfermion as dualfermion

import triqs.gf as gf

import triqs.operators as ops
import triqs.operators.util as op
import triqs.utility.mpi as mpi
import h5 as ar
from h5 import HDFArchive
from itertools import product

from pomerol2triqs import PomerolED

import triqs.lattice.lattice_tools as lattice

from triqs.plot.mpl_interface import oplot
import matplotlib.pyplot as plt

import numpy as np

spin = 'up' # used for plotting

def run_test(t1,filename):
    dptkeys = ['verbosity','calculate_sigma']

    parms = {
            # Solver parameters
            'n_iw' : 20,
            # Physical parameters
            'Ua'   : 10.,
            'Ub'   : 3.,
            'J'   : 0.0,
            't1'  : t1,
            't0'  : 4.,
            'beta': 20.,
            # DMFT loop control parameters
            'calculate_sigma' : True,
            'measure_G2_iw_ph': True,
            "measure_G2_n_bosonic": 20,
            "measure_G2_n_fermionic": 20,
            "verbosity":2,
            }

    parms["N_x"]=2
    parms["N_y"]=1
    parms["N_z"]=1
    parms["ksi_delta"]=1.0

    # Chemical potential depends on the definition of H(k) that is used
    parms['chemical_potential'] = -3.

    n_orbs = 2                             # Number of orbitals
    off_diag=True
    spin_names = ['up','dn']                   # Outer (non-hybridizing) blocks
    orb_names = ['%s'%i for i in range(n_orbs)]  # Orbital indices
    gf_struct = op.set_operator_structure(spin_names,orb_names,off_diag=off_diag) 

    # Quadratic part of the atomic Hamiltonian
    t_intra_atomic = parms["t0"] * np.array([[0,1],[1,0]])

    BL = lattice.BravaisLattice(units = [(1,0,0) , ]) #linear lattice
    kmesh = gf.MeshBrillouinZone(lattice.BrillouinZone(BL), parms["N_x"])
    Hk_blocks = [gf.Gf(indices=orb_names,mesh=kmesh) for spin in spin_names]
    Hk = gf.BlockGf(name_list = spin_names,block_list=Hk_blocks)
    
    def Hk_f(k):
        return -2 *parms['t1'] * (np.cos(k[0]))*np.eye(2)
    
    for spin,_ in Hk:
        for k in Hk.mesh:
            Hk[spin][k] = Hk_f(k.value)


    # Construct the DF2 program
    X = dualfermion.Dpt(beta=parms['beta'],gf_struct=gf_struct,
                        n_iw=parms['n_iw'],
                        n_iw2=parms["measure_G2_n_fermionic"],
                        n_iW =parms["measure_G2_n_bosonic"],
                        Hk=Hk)

    g2_blocks = set([("up", "up"), ("up", "dn"), ("dn", "up"),("dn","dn")])
    index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, orb_names)}

    # Make PomerolED solver object
    ed = PomerolED(index_converter, verbose = True)
    N = sum(ops.n(sn, o) for sn, o in product(spin_names, orb_names))
    H = (
                parms["Ua"] * (ops.n('up','0') * ops.n('dn','0') )
                +parms["Ub"] * (ops.n('up','1') * ops.n('dn','1') )
                +parms['t0']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    )
                - parms['chemical_potential']*N
    )

    #####
    #
    # Reference: 4 site cluster, calculate only G, not G2
    #
    #####
    def calc_reference():

        ref_orbs = ['%s'%i for i in range(n_orbs*parms['N_x'])]
        ref_gf_struct = op.set_operator_structure(spin_names,ref_orbs,off_diag=off_diag) 
        ref_index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, ref_orbs)}
        print( ref_index_converter,ref_orbs    )
        ref_ed = PomerolED(ref_index_converter, verbose = True)
        ref_N =sum(ops.n(sn, o) for sn, o in product(spin_names, ref_orbs))
        ref_H = (
                parms["Ua"] * (ops.n('up','0') * ops.n('dn','0')+ops.n('up','2') * ops.n('dn','2') )
                +parms["Ub"] * (ops.n('up','1') * ops.n('dn','1')+ops.n('up','3') * ops.n('dn','3') )
                +parms['t0']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    +ops.c_dag('up','2')*ops.c('up','3') + ops.c_dag('up','3')*ops.c('up','2')
                    +ops.c_dag('dn','2')*ops.c('dn','3') + ops.c_dag('dn','3')*ops.c('dn','2')   
                    )
                -2.*parms['t1']*(
                    ops.c_dag('up','0')*ops.c('up','2') + ops.c_dag('up','2')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','2') + ops.c_dag('dn','2')*ops.c('dn','0')
                    +ops.c_dag('up','1')*ops.c('up','3') + ops.c_dag('up','3')*ops.c('up','1')
                    +ops.c_dag('dn','1')*ops.c('dn','3') + ops.c_dag('dn','3')*ops.c('dn','1') 
                    )
                - parms['chemical_potential']*ref_N
                )
        # Run the solver
        ref_ed.diagonalize(ref_H)
        # Compute G(i\omega)
        ref_G_iw = ref_ed.G_iw(ref_gf_struct, parms['beta'], parms['n_iw'])
        return ref_G_iw
                
    ref_G_iw = calc_reference()
    ref=ref_G_iw[spin]

    # Initial hybridization
    X.Delta << 0.
                
    # Obtain bath sites from Delta and create H_ED
    H_ED = H
            
    # Run the solver
    ed.diagonalize(H_ED)
    # Compute G(i\omega)
    G_iw = ed.G_iw(gf_struct, parms['beta'], parms['n_iw'])

    if parms["measure_G2_iw_ph"]:
        common_g2_params = {'gf_struct' : gf_struct,
                    'beta' : parms['beta'],
                    'blocks' : g2_blocks,
                    'n_iw' : parms['measure_G2_n_bosonic']}
        G2_iw = ed.G2_iw_inu_inup(channel = "PH",
                                    block_order = "AABB",
                                    n_inu = parms['measure_G2_n_fermionic'],
                                    **common_g2_params)
        
        X.G2_iw << G2_iw

        
    # Some intermediate saves
    gimp = G_iw[spin]

    X.gimp << G_iw # Load G from impurity solver
    dpt_parms = {key:parms[key] for key in parms if key in dptkeys}
    X.run(**dpt_parms)

    if mpi.is_master_node():                
        arch = ar.HDFArchive(filename,'w')
        arch["parms"] = parms
        arch["gimp"] = gimp
        arch["ref"] = ref


def plot(filename):
    
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'r')
        parms = arch["parms"]
        G_k = HDFArchive("G_k.h5",'r')['G_k'][spin]


        inv = np.linalg.inv
        t1 = parms['t1']
        t0 = parms['t0']
        gimp=arch["gimp"]
        ref=arch["ref"]
        # Calculate lattice self-energy
        for ki,k in enumerate(G_k.mesh[1]):
            selfenergylist = []
            ref_list = []
            simp_list = []

            kx = k.value[0]
            tkx= -2*np.cos(kx)*t1
            for wn in G_k.mesh[0]:
                wval = wn.value.imag
                if wval<0: continue
                G = G_k[(wn,k)]
                
                G0k  = inv(np.matrix([[wn.value+parms['chemical_potential'] -tkx,-t0],[-t0,wn.value+parms['chemical_potential']-tkx]]))
                invG0k  = np.matrix([[wn.value+parms['chemical_potential'] -tkx,-t0],[-t0,wn.value+parms['chemical_potential']-tkx]])
                
                S = invG0k- inv(G) 
                selfenergylist.append( [wval,]+list(S.A.flatten()) )
                
                # Reference data, convert to 2x2 matrix with correct k
                sign = 1-2*ki
                ref_G = ref[(wn)][0:2,0:2] + sign * ref[(wn)][0:2,2:4]
                ref_S = invG0k - inv(ref_G)
                ref_list.append( [wval,]+list(ref_S.A.flatten()) )
                
                # calculate impurity self-energy as well, from runfile['G_iw']
                # This was done using t1=0, so tkx=0
                g = gimp[(wn)]
                invg0= np.matrix([[wn.value+parms['chemical_potential'],-t0],[-t0,wn.value+parms['chemical_potential']]])
                Simp = invg0 - inv(g)
                simp_list.append( [wval,]+list(Simp.A.flatten()) )
                
            #plt.ylim(-0.00002,0.00002)        
            s = np.array(selfenergylist)
            r = np.array(ref_list)
            s2= np.array(simp_list)
            labels = {
                1:"aa",
                2:"ab",
                3:"ba",
                4:"bb"
                }
            for part in ["Re","Im"]:
                def reim(x):
                    if part=="Re": return x.real
                    if part=="Im": return x.imag
                figwidth = 3
                figheight = 3                            
                plt.figure(figsize=(figwidth,figheight))
                plt.xlim(0,5)
                if parms['t1']==0.01:
                    plt.ylim(-0.01,0.01)
                for column in range(1,5):
                    plt.scatter(s[:,0].real,reim(s[:,column]-s2[:,column]),label='{}'.format(labels[column])) # dualfermion data
                    plt.plot(r[:,0].real,reim(r[:,column]-s2[:,column])) # Reference data
                plt.legend(title='dual fermion')
                plt.xlabel(r"$\nu$")
                plt.ylabel("{} $\Sigma(k)-\Sigma(\mathrm{{dimer}})$".format(part))
                plt.text(0.6,0.1,"$k={:.2f}$".format(k.value[0]),transform=plt.gca().transAxes)
#                plt.title("$t_1={:.2f}$, $k={:.2f}$".format(parms['t1'],k.value[0]))
                
                plt.gcf().subplots_adjust(bottom=0.1,left=0.3,right=0.97,top=0.95)
                #plt.savefig('fig_t1_{:.2f}_k{:.2f}_{}.pdf'.format(parms['t1'],k.value[0],part))
            plt.close('all')
        np.savetxt('r_{:.3f}.txt'.format(parms['t1']) , r.view('float'))
        np.savetxt('s_{:.3f}.txt'.format(parms['t1']) , s.view('float'))
        np.savetxt('s2_{:.3f}.txt'.format(parms['t1']),s2.view('float'))
    return

if __name__ == "__main__":
    for t1 in np.arange(0,0.205,0.01): #[0.01,]:
        filename = 'arch.h5'
        run_test(t1,filename)
        plot(filename)


==> scripts/scaling_smallU.py <==
################################################################################
#
# dualfermion: second-order dual fermion perturbation theory
#
# Copyright (C) 2020, E.G.C.P. van Loon
# 
# Based on TRIQS: a Toolbox for Research in Interacting Quantum Systems
# 
# dualfermion is free software: you can redistribute it and/or modify it under the
# terms of the GNU General Public License as published by the Free Software
# Foundation, either version 3 of the License, or (at your option) any later
# version.
#
# dualfermion is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
# FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
# details.
#
# You should have received a copy of the GNU General Public License along with
# dualfermion. If not, see <http://www.gnu.org/licenses/>.
#
################################################################################

"""
"""

import triqs_dualfermion as dualfermion

import triqs.gf as gf

import triqs.operators as ops
import triqs.operators.util as op
import triqs.utility.mpi as mpi
import h5 as ar
from h5 import HDFArchive

from itertools import product
import triqs.lattice.lattice_tools as lattice

from pomerol2triqs import PomerolED

from triqs.plot.mpl_interface import oplot
import matplotlib.pyplot as plt

import os
import numpy as np

ref_spin = 'up' # used for plotting

# with bath_prefactor = 1, the bath is switched on
# with bath_prefactor = 0, the bath is switched off
bath_prefactor =1

def run_test(U,filename):
    dptkeys = ['verbosity','calculate_sigma','calculate_sigma1','calculate_sigma2']

    parms = {
            # Solver parameters
            'n_iw' : 100,
            # Physical parameters
            'U'   : U,
            't1'  : 0.5,
            'beta': 10,
            # DMFT loop control parameters
            'calculate_sigma' : True,
            'calculate_sigma1' : True,
            'calculate_sigma2' : True,
            'measure_G2_iw_ph': True,
            "measure_G2_n_bosonic": 25,
            "measure_G2_n_fermionic": 25,
            "verbosity":4,
            }

    parms["N_x"]=2

    # Chemical potential depends on the definition of H(k) that is used
    parms['chemical_potential'] = parms["U"]/2.

    n_orbs = 1                             # Number of orbitals
    off_diag=True
    spin_names = ['up','dn']                   # Outer (non-hybridizing) blocks
    orb_names = ['%s'%i for i in range(n_orbs)]  # Orbital indices
    gf_struct = op.set_operator_structure(spin_names,orb_names,off_diag=off_diag) 

    BL = lattice.BravaisLattice(units = [(1,0,0) , ]) #linear lattice
    kmesh = gf.MeshBrillouinZone(lattice.BrillouinZone(BL), parms["N_x"])
    Hk_blocks = [gf.Gf(indices=orb_names,mesh=kmesh) for spin in spin_names]
    Hk = gf.BlockGf(name_list = spin_names,block_list=Hk_blocks)

    def Hk_f(k):
        return -2 *parms['t1'] * (np.cos(k[0]))*np.eye(1)

    for spin,_ in Hk:
        for k in Hk.mesh:
            Hk[spin][k] = Hk_f(k.value)


    #####
    #
    # Reference: 2 site cluster, calculate only G, not G2
    #
    #####
    def calc_reference():

        ref_orbs = ['%s'%i for i in range(n_orbs*parms['N_x'])]
        ref_gf_struct = op.set_operator_structure(spin_names,ref_orbs,off_diag=off_diag) 
        ref_index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, ref_orbs)}
        print( ref_index_converter,ref_orbs    )
        ref_ed = PomerolED(ref_index_converter, verbose = True)
        ref_N =sum(ops.n(sn, o) for sn, o in product(spin_names, ref_orbs))
        #  2 3
        #  0 1
        ref_H = (
                parms["U"] * (
                    ops.n('up','0') * ops.n('dn','0')
                    +ops.n('up','1') * ops.n('dn','1')
                    )
                -2.*parms['t1']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    )
                - parms['chemical_potential']*ref_N
                )
        # Run the solver
        ref_ed.diagonalize(ref_H)
        # Compute G(i\omega)
        ref_G_iw = ref_ed.G_iw(ref_gf_struct, parms['beta'], parms['n_iw'])
        return ref_G_iw
                
    ref_G_iw = calc_reference()
    ref=ref_G_iw[ref_spin]

    # Construct the DF2 program
    X = dualfermion.Dpt(beta=parms['beta'],gf_struct=gf_struct,Hk=Hk,n_iw=parms['n_iw'],n_iw2=parms["measure_G2_n_fermionic"],n_iW =parms["measure_G2_n_bosonic"])

    g2_blocks = set([("up", "up"), ("up", "dn"), ("dn", "up"),("dn","dn")])
    index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, orb_names)}
    
    
    # 1 Bath degree of freedom
    # Level of the bath sites
    density = 2*ref.density()[0,0].real
    print( density)
    parms['chemical_potential_bare'] = -density**2* parms['U']/2.+parms['chemical_potential']
    
    epsilon = [-parms['chemical_potential_bare'],]
    index_converter.update({("B%i_%s" % (k, sn), 0) : ("bath" + str(k), 0, "down" if sn == "dn" else "up")
                            for k, sn in product(range(len(epsilon)), spin_names)})

    # Make PomerolED solver object
    ed = PomerolED(index_converter, verbose = True)
    N = sum(ops.n(sn, o) for sn, o in product(spin_names, orb_names))
    H_loc = (
                parms["U"] * (ops.n('up','0') * ops.n('dn','0') )
                - parms['chemical_potential']*N
    )
    
    
    # Bath Hamiltonian: levels
    H_bath = sum(eps*ops.n("B%i_%s" % (k, sn), 0)
                for sn, (k, eps) in product(spin_names, enumerate(epsilon)))

    # Hybridization Hamiltonian 
    # Bath-impurity hybridization
    V = [-2 *bath_prefactor* parms['t1'],]
    H_hyb = ops.Operator()
    for k, v in enumerate(V):
        H_hyb += sum(        v   * ops.c_dag("B%i_%s" % (k, sn), 0) * ops.c(sn, '0') +
                    np.conj(v)  * ops.c_dag(sn, '0') * ops.c("B%i_%s" % (k, sn), 0)
                    for sn in spin_names)

    for name,g0 in X.Delta:
        X.Delta[name] << gf.inverse( gf.iOmega_n+parms['chemical_potential_bare'])*bath_prefactor**2*4*parms['t1']**2 

                
    # Obtain bath sites from Delta and create H_ED
    H_ED = H_loc+H_bath +H_hyb
            
    # Run the solver
    ed.diagonalize(H_ED)
    # Compute G(i\omega)
    G_iw = ed.G_iw(gf_struct, parms['beta'], parms['n_iw'])


    if parms["measure_G2_iw_ph"]:
        common_g2_params = {'gf_struct' : gf_struct,
                    'beta' : parms['beta'],
                    'blocks' : g2_blocks,
                    'n_iw' : parms['measure_G2_n_bosonic']}
        G2_iw = ed.G2_iw_inu_inup(channel = "PH",
                                    block_order = "AABB",
                                    n_inu = parms['measure_G2_n_fermionic'],
                                    **common_g2_params)
        
        X.G2_iw << G2_iw

        
    # Some intermediate saves
    gimp = G_iw[ref_spin]


    # Run the dual perturbation theory
    X.gimp << G_iw # Load G from impurity solver
    dpt_parms = {key:parms[key] for key in parms if key in dptkeys}
    X.run(**dpt_parms)
        
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'w')
        arch["parms"] = parms
        arch["gimp"] = gimp
        arch["ref"] = ref


def plot(filename):
    
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'r')
        parms = arch["parms"]
        sigma_k = HDFArchive("sigma_k.h5",'r')['sigma_k'][ref_spin]
        G_k = HDFArchive("G_k.h5",'r')['G_k'][ref_spin]


        inv = np.linalg.inv
        t1 = parms['t1']
        U = parms['U']
        gimp=arch["gimp"]
        ref=arch["ref"]

        figwidth = 3
        figheight = 3   
        
        plt.figure(11,figsize=(figwidth,figheight))        
        plt.figure(12,figsize=(figwidth,figheight))
        
        # Calculate lattice self-energy
        for ki,k in enumerate(sigma_k.mesh[1]):
            selfenergylist = []
            ref_list = []
            simp_list = []

            kx = k.value[0]
            tk= -2*t1*(np.cos(kx))
            def factor(ii):
                return np.exp(1j*kx*ii)


            for wn in sigma_k.mesh[0]:
                wval = wn.value.imag
                if wval<0: continue
                S = sigma_k[(wn,k)]+parms['chemical_potential']
                
                invG0k  = wn.value+parms['chemical_potential'] -tk
                #S = invG0k-1./G_k[(wn,k)]
                
                selfenergylist.append( [wval,]+list(S.flatten()) )
                
                # Reference data, convert from 2x2 matrix to complex number with correct k
                ref_G = sum(factor(ii)* ref[(wn)][0,ii] for ii in range(2))
                ref_S = invG0k - 1./ref_G
                ref_list.append( [wval,]+list(ref_S.flatten()) )
                #ref_list.append( [wval,]+list(ref_G.flatten()) )
                
                # calculate impurity self-energy as well, from runfile['G_iw']
                g = gimp[(wn)]
                
                # This was done using TODO check factors Delta
                invg0= wn.value+parms['chemical_potential']-bath_prefactor**2*4*t1**2/(wn.value+parms['chemical_potential_bare'])
                Simp = invg0 - 1./g
                simp_list.append( [wval,]+list(Simp.flatten()) )
                
            s = np.array(selfenergylist)
            r = np.array(ref_list)
            s2= np.array(simp_list)
            for part in ["Re","Im"]:
                def reim(x):
                    if part=="Re": return x.real
                    if part=="Im": return x.imag
                if part == "Re":
                    plt.figure(11)
                if part == "Im":
                    plt.figure(12)
                for column in range(1,2):
                    #plt.scatter(s[:,0],reim(s[:,column]),label='{:.2f}'.format(kx)) # dualfermion data
                    #plt.plot(r[:,0],reim(r[:,column])) # Reference data
                    plt.scatter(s[:,0].real,reim(s[:,column]-s2[:,column]),label='{:.2f}'.format(kx)) # dualfermion data
                    plt.plot(r[:,0].real,reim(r[:,column]-s2[:,column])) # Reference data
                    
        for part in ["Re","Im"]:
            if part == "Re":
                fignum=11
            if part == "Im":
                fignum=12
            plt.figure(fignum)
            plt.xlim(0,10)
            #plt.ylim(-0.008,0.008)
            plt.legend(title='dual fermion')
            plt.xlabel(r"$\nu$")
            plt.ylabel("{} $\Sigma(k)-\Sigma(\mathrm{{imp}})$".format(part))
            #plt.text(0.6,0.1,"$k={:.2f}$".format(k.value[0]),transform=plt.gca().transAxes)
            
            plt.gcf().subplots_adjust(bottom=0.1,left=0.3,right=0.97,top=0.95)
            plt.savefig('fig_U_{:.2f}_{}.pdf'.format(parms['U'],part))
        plt.close('all')
        np.savetxt('r_{:.3f}.txt'.format(parms['U']) , r.view('float'))
        np.savetxt('s_{:.3f}.txt'.format(parms['U']) , s.view('float'))
        np.savetxt('s2_{:.3f}.txt'.format(parms['U']),s2.view('float'))
    return 

#TODO: Write method that tests for various values of U, plots Sigma(nu_0) as a function of U
# Current hypothesis: lack of Delta leads to problems already at low order in U. E.g. Sigma_Hartree is not equal on the impurity level and the lattice

if __name__ == "__main__":
    outlist = []
    for U in np.arange(0,2.05,0.1): #1,0.02
        filename = 'arch.h5'
        run_test(U,filename)
        plot(filename)



==> scripts/scaling_smallt.py <==
################################################################################
#
# dualfermion: second-order dual fermion perturbation theory
#
# Copyright (C) 2020, E.G.C.P. van Loon
# 
# Based on TRIQS: a Toolbox for Research in Interacting Quantum Systems
# 
# dualfermion is free software: you can redistribute it and/or modify it under the
# terms of the GNU General Public License as published by the Free Software
# Foundation, either version 3 of the License, or (at your option) any later
# version.
#
# dualfermion is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
# FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
# details.
#
# You should have received a copy of the GNU General Public License along with
# dualfermion. If not, see <http://www.gnu.org/licenses/>.
#
################################################################################

"""
"""

import triqs_dualfermion as dualfermion

import triqs.gf as gf

import triqs.operators as ops
import triqs.operators.util as op
import triqs.utility.mpi as mpi
import h5 as ar
from h5 import HDFArchive

from itertools import product
import triqs.lattice.lattice_tools as lattice

from pomerol2triqs import PomerolED

from triqs.plot.mpl_interface import oplot
import matplotlib.pyplot as plt

import os
import numpy as np

ref_spin = 'up' # used for plotting

# with bath_prefactor = 1, the bath is switched on
# with bath_prefactor = 0, the bath is switched off
bath_prefactor =1

def run_test(t1,filename):
    dptkeys = ['verbosity','calculate_sigma','calculate_sigma1','calculate_sigma2']

    parms = {
            # Solver parameters
            'n_iw' : 100,
            # Physical parameters
            'U'   : 0.5,
            't1'  : t1,
            'beta': 10,
            # DMFT loop control parameters
            'calculate_sigma' : True,
            'calculate_sigma1' : True,
            'calculate_sigma2' : True,
            'measure_G2_iw_ph': True,
            "measure_G2_n_bosonic": 25,
            "measure_G2_n_fermionic": 25,
            "verbosity":4,
            }

    parms["N_x"]=2

    # Chemical potential depends on the definition of H(k) that is used
    parms['chemical_potential_bare'] = 0.5
    parms['chemical_potential'] = parms['U']/2.+parms['chemical_potential_bare']

    n_orbs = 1                             # Number of orbitals
    off_diag=True
    spin_names = ['up','dn']                   # Outer (non-hybridizing) blocks
    orb_names = ['%s'%i for i in range(n_orbs)]  # Orbital indices
    gf_struct = op.set_operator_structure(spin_names,orb_names,off_diag=off_diag) 

    BL = lattice.BravaisLattice(units = [(1,0,0) , ]) #linear lattice
    kmesh = gf.MeshBrillouinZone(lattice.BrillouinZone(BL), parms["N_x"])
    Hk_blocks = [gf.Gf(indices=orb_names,mesh=kmesh) for spin in spin_names]
    Hk = gf.BlockGf(name_list = spin_names,block_list=Hk_blocks)

    def Hk_f(k):
        return -2 *parms['t1'] * (np.cos(k[0]))*np.eye(1)

    for spin,_ in Hk:
        for k in Hk.mesh:
            Hk[spin][k] = Hk_f(k.value)


    #####
    #
    # Reference: 2 site cluster, calculate only G, not G2
    #
    #####
    def calc_reference():

        ref_orbs = ['%s'%i for i in range(n_orbs*parms['N_x'])]
        ref_gf_struct = op.set_operator_structure(spin_names,ref_orbs,off_diag=off_diag) 
        ref_index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, ref_orbs)}
        print( ref_index_converter,ref_orbs    )
        ref_ed = PomerolED(ref_index_converter, verbose = True)
        ref_N =sum(ops.n(sn, o) for sn, o in product(spin_names, ref_orbs))
        #  2 3
        #  0 1
        ref_H = (
                parms["U"] * (
                    ops.n('up','0') * ops.n('dn','0')
                    +ops.n('up','1') * ops.n('dn','1')
                    )
                -2.*parms['t1']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    )
                - parms['chemical_potential']*ref_N
                )
        # Run the solver
        ref_ed.diagonalize(ref_H)
        # Compute G(i\omega)
        ref_G_iw = ref_ed.G_iw(ref_gf_struct, parms['beta'], parms['n_iw'])
        return ref_G_iw
                
    ref_G_iw = calc_reference()
    ref=ref_G_iw[ref_spin]

    # Construct the DF2 program
    X = dualfermion.Dpt(beta=parms['beta'],gf_struct=gf_struct,Hk=Hk,n_iw=parms['n_iw'],n_iw2=parms["measure_G2_n_fermionic"],n_iW =parms["measure_G2_n_bosonic"])

    g2_blocks = set([("up", "up"), ("up", "dn"), ("dn", "up"),("dn","dn")])
    index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, orb_names)}
    
    
    # 1 Bath degree of freedom
    # Level of the bath sites
    epsilon = [-parms['chemical_potential_bare'],]
    index_converter.update({("B%i_%s" % (k, sn), 0) : ("bath" + str(k), 0, "down" if sn == "dn" else "up")
                            for k, sn in product(range(len(epsilon)), spin_names)})

    # Make PomerolED solver object
    ed = PomerolED(index_converter, verbose = True)
    N = sum(ops.n(sn, o) for sn, o in product(spin_names, orb_names))
    H_loc = (
                parms["U"] * (ops.n('up','0') * ops.n('dn','0') )
                - parms['chemical_potential']*N
    )
    
    
    # Bath Hamiltonian: levels
    H_bath = sum(eps*ops.n("B%i_%s" % (k, sn), 0)
                for sn, (k, eps) in product(spin_names, enumerate(epsilon)))

    # Hybridization Hamiltonian 
    # Bath-impurity hybridization
    V = [-2 *bath_prefactor* t1,]
    H_hyb = ops.Operator()
    for k, v in enumerate(V):
        H_hyb += sum(        v   * ops.c_dag("B%i_%s" % (k, sn), 0) * ops.c(sn, '0') +
                    np.conj(v)  * ops.c_dag(sn, '0') * ops.c("B%i_%s" % (k, sn), 0)
                    for sn in spin_names)

    for name,g0 in X.Delta:
        X.Delta[name] << gf.inverse( gf.iOmega_n+parms['chemical_potential_bare'])*bath_prefactor**2*4*t1**2 

                
    # Obtain bath sites from Delta and create H_ED
    H_ED = H_loc+H_bath +H_hyb
            
    # Run the solver
    ed.diagonalize(H_ED)
    # Compute G(i\omega)
    G_iw = ed.G_iw(gf_struct, parms['beta'], parms['n_iw'])


    if parms["measure_G2_iw_ph"]:
        common_g2_params = {'gf_struct' : gf_struct,
                    'beta' : parms['beta'],
                    'blocks' : g2_blocks,
                    'n_iw' : parms['measure_G2_n_bosonic']}
        G2_iw = ed.G2_iw_inu_inup(channel = "PH",
                                    block_order = "AABB",
                                    n_inu = parms['measure_G2_n_fermionic'],
                                    **common_g2_params)
        
        X.G2_iw << G2_iw

        
    # Some intermediate saves
    gimp = G_iw[ref_spin]


    # Run the dual perturbation theory
    X.gimp << G_iw # Load G from impurity solver
    dpt_parms = {key:parms[key] for key in parms if key in dptkeys}
    X.run(**dpt_parms)
        
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'w')
        arch["parms"] = parms
        arch["gimp"] = gimp
        arch["ref"] = ref


def plot(filename):
    
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'r')
        parms = arch["parms"]
        sigma_k = HDFArchive("sigma_k.h5",'r')['sigma_k'][ref_spin]
        G_k = HDFArchive("G_k.h5",'r')['G_k'][ref_spin]


        inv = np.linalg.inv
        t1 = parms['t1']
        gimp=arch["gimp"]
        ref=arch["ref"]

        figwidth = 3
        figheight = 3   
        
        plt.figure(11,figsize=(figwidth,figheight))        
        plt.figure(12,figsize=(figwidth,figheight))
        
        # Calculate lattice self-energy
        for ki,k in enumerate(sigma_k.mesh[1]):
            selfenergylist = []
            ref_list = []
            simp_list = []

            kx = k.value[0]
            tk= -2*t1*(np.cos(kx))
            def factor(ii):
                return np.exp(1j*kx*ii)


            for wn in sigma_k.mesh[0]:
                wval = wn.value.imag
                if wval<0: continue
                S = sigma_k[(wn,k)]+parms['chemical_potential']
                
                invG0k  = wn.value+parms['chemical_potential'] -tk
                #S = invG0k-1./G_k[(wn,k)]
                
                selfenergylist.append( [wval,]+list(S.flatten()) )
                
                # Reference data, convert from 2x2 matrix to complex number with correct k
                ref_G = sum(factor(ii)* ref[(wn)][0,ii] for ii in range(2))
                ref_S = invG0k - 1./ref_G
                ref_list.append( [wval,]+list(ref_S.flatten()) )
                #ref_list.append( [wval,]+list(ref_G.flatten()) )
                
                # calculate impurity self-energy as well, from runfile['G_iw']
                g = gimp[(wn)]
                
                # This was done using TODO check factors Delta
                invg0= wn.value+parms['chemical_potential']-bath_prefactor**2*4*t1**2/(wn.value+parms['chemical_potential_bare'])
                Simp = invg0 - 1./g
                simp_list.append( [wval,]+list(Simp.flatten()) )
                
            s = np.array(selfenergylist)
            r = np.array(ref_list)
            s2= np.array(simp_list)
            for part in ["Re","Im"]:
                def reim(x):
                    if part=="Re": return x.real
                    if part=="Im": return x.imag
                if part == "Re":
                    plt.figure(11)
                if part == "Im":
                    plt.figure(12)
                for column in range(1,2):
                    #plt.scatter(s[:,0],reim(s[:,column]),label='{:.2f}'.format(kx)) # dualfermion data
                    #plt.plot(r[:,0],reim(r[:,column])) # Reference data
                    plt.scatter(s[:,0].real,reim(s[:,column]-s2[:,column]),label='{:.2f}'.format(kx)) # dualfermion data
                    plt.plot(r[:,0].real,reim(r[:,column]-s2[:,column])) # Reference data
                    
        for part in ["Re","Im"]:
            if part == "Re":
                fignum=11
            if part == "Im":
                fignum=12
            plt.figure(fignum)
            plt.xlim(0,10)
            plt.ylim(-0.008,0.008)
            plt.legend(title='dual fermion')
            plt.xlabel(r"$\nu$")
            plt.ylabel("{} $\Sigma(k)-\Sigma(\mathrm{{imp}})$".format(part))
            #plt.text(0.6,0.1,"$k={:.2f}$".format(k.value[0]),transform=plt.gca().transAxes)
            
            plt.gcf().subplots_adjust(bottom=0.1,left=0.3,right=0.97,top=0.95)
            plt.savefig('fig_t1_{:.2f}_{}.pdf'.format(parms['t1'],part))
        plt.close('all')
        np.savetxt('r_{:.3f}.txt'.format(parms['t1']) , r.view('float'))
        np.savetxt('s_{:.3f}.txt'.format(parms['t1']) , s.view('float'))
        np.savetxt('s2_{:.3f}.txt'.format(parms['t1']),s2.view('float'))
    return 

#TODO: Write method that tests for various values of U, plots Sigma(nu_0) as a function of U
# Current hypothesis: lack of Delta leads to problems already at low order in U. E.g. Sigma_Hartree is not equal on the impurity level and the lattice

if __name__ == "__main__":
    outlist = []
    for t1 in np.arange(0,0.205,0.01): #1,0.02
        filename = 'arch.h5'
        run_test(t1,filename)
        plot(filename)



==> scripts/zeeman.py <==
################################################################################
#
# dualfermion: second-order dual fermion perturbation theory
#
# Copyright (C) 2020, E.G.C.P. van Loon
# 
# Based on TRIQS: a Toolbox for Research in Interacting Quantum Systems
# 
# dualfermion is free software: you can redistribute it and/or modify it under the
# terms of the GNU General Public License as published by the Free Software
# Foundation, either version 3 of the License, or (at your option) any later
# version.
#
# dualfermion is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
# FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
# details.
#
# You should have received a copy of the GNU General Public License along with
# dualfermion. If not, see <http://www.gnu.org/licenses/>.
#
################################################################################

"""
"""

import triqs_dualfermion as dualfermion

import triqs.gf as gf

import triqs.operators as ops
import triqs.operators.util as op
import triqs.utility.mpi as mpi
import h5 as ar
from h5 import HDFArchive
from itertools import product

from pomerol2triqs import PomerolED
import os
import triqs.lattice.lattice_tools as lattice

from triqs.plot.mpl_interface import oplot
import matplotlib.pyplot as plt

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

import numpy as np

targetdir = '../'

def run_test(t1,zeeman,filename):
    dptkeys = ['verbosity','calculate_sigma']

    parms = {
            # Solver parameters
            'n_iw' : 20,
            # Physical parameters
            'Ua'   : 10.,
            'Ub'   : 3.,
            'J'   : 0.0,
            't1'  : t1,
            't0'  : 4.,
            'beta': 20.,
            'zeeman':zeeman,
            # DMFT loop control parameters
            'calculate_sigma' : True,
            'measure_G2_iw_ph': True,
            "measure_G2_n_bosonic": 20,
            "measure_G2_n_fermionic": 20,
            "verbosity":2,
            }

    parms["N_x"]=2
    parms["N_y"]=1
    parms["N_z"]=1
    parms["ksi_delta"]=1.0

    # Chemical potential depends on the definition of H(k) that is used
    parms['chemical_potential'] = -3.

    n_orbs = 2                             # Number of orbitals
    off_diag=True
    spin_names = ['up','dn']                   # Outer (non-hybridizing) blocks
    orb_names = ['%s'%i for i in range(n_orbs)]  # Orbital indices
    gf_struct = op.set_operator_structure(spin_names,orb_names,off_diag=off_diag) 

    # Quadratic part of the atomic Hamiltonian
    t_intra_atomic = parms["t0"] * np.array([[0,1],[1,0]])

    BL = lattice.BravaisLattice(units = [(1,0,0) , ]) #linear lattice
    kmesh = gf.MeshBrillouinZone(lattice.BrillouinZone(BL), parms["N_x"])
    Hk_blocks = [gf.Gf(indices=orb_names,mesh=kmesh) for spin in spin_names]
    Hk = gf.BlockGf(name_list = spin_names,block_list=Hk_blocks)
    
    def Hk_f(k):
        return -2 *parms['t1'] * (np.cos(k[0]))*np.eye(2)
    
    for spin,_ in Hk:
        for k in Hk.mesh:
            Hk[spin][k] = Hk_f(k.value)


    # Construct the DF2 program
    X = dualfermion.Dpt(beta=parms['beta'],gf_struct=gf_struct,
                        n_iw=parms['n_iw'],
                        n_iw2=parms["measure_G2_n_fermionic"],
                        n_iW =parms["measure_G2_n_bosonic"],
                        Hk=Hk)

    g2_blocks = set([("up", "up"), ("up", "dn"), ("dn", "up"),("dn","dn")])
    index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, orb_names)}

    # Make PomerolED solver object
    ed = PomerolED(index_converter, verbose = True)
    N = sum(ops.n(sn, o) for sn, o in product(spin_names, orb_names))
    H = (
                parms["Ua"] * (ops.n('up','0') * ops.n('dn','0') )
                +parms["Ub"] * (ops.n('up','1') * ops.n('dn','1') )
                +parms['t0']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    )
                - parms['chemical_potential']*N
                - parms["zeeman"] * (ops.n('up','0')+ops.n('up','1') - ops.n('dn','0')-ops.n('dn','1') )                
    )

    #####
    #
    # Reference: 4 site cluster, calculate only G, not G2
    #
    #####
    def calc_reference():

        ref_orbs = ['%s'%i for i in range(n_orbs*parms['N_x'])]
        ref_gf_struct = op.set_operator_structure(spin_names,ref_orbs,off_diag=off_diag) 
        ref_index_converter = {(sn, o) : ("loc", int(o), "down" if sn == "dn" else "up")
                    for sn, o in product(spin_names, ref_orbs)}
        print( ref_index_converter,ref_orbs    )
        ref_ed = PomerolED(ref_index_converter, verbose = True)
        ref_N =sum(ops.n(sn, o) for sn, o in product(spin_names, ref_orbs))
        ref_H = (
                parms["Ua"] * (ops.n('up','0') * ops.n('dn','0')+ops.n('up','2') * ops.n('dn','2') )
                +parms["Ub"] * (ops.n('up','1') * ops.n('dn','1')+ops.n('up','3') * ops.n('dn','3') )
                +parms['t0']*(
                    ops.c_dag('up','0')*ops.c('up','1') + ops.c_dag('up','1')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','1') + ops.c_dag('dn','1')*ops.c('dn','0')
                    +ops.c_dag('up','2')*ops.c('up','3') + ops.c_dag('up','3')*ops.c('up','2')
                    +ops.c_dag('dn','2')*ops.c('dn','3') + ops.c_dag('dn','3')*ops.c('dn','2')   
                    )
                -2.*parms['t1']*(
                    ops.c_dag('up','0')*ops.c('up','2') + ops.c_dag('up','2')*ops.c('up','0')
                    +ops.c_dag('dn','0')*ops.c('dn','2') + ops.c_dag('dn','2')*ops.c('dn','0')
                    +ops.c_dag('up','1')*ops.c('up','3') + ops.c_dag('up','3')*ops.c('up','1')
                    +ops.c_dag('dn','1')*ops.c('dn','3') + ops.c_dag('dn','3')*ops.c('dn','1') 
                    )
                - parms['chemical_potential']*ref_N
                - parms["zeeman"] * (
                    ops.n('up','0')+ops.n('up','1')+ops.n('up','2')+ops.n('up','3')
                    -ops.n('dn','0')-ops.n('dn','1')-ops.n('dn','2')-ops.n('dn','3') 
                    )
                )
        # Run the solver
        ref_ed.diagonalize(ref_H)
        # Compute G(i\omega)
        ref_G_iw = ref_ed.G_iw(ref_gf_struct, parms['beta'], parms['n_iw'])
        return ref_G_iw
                
    ref_G_iw = calc_reference()
    ref=ref_G_iw

    # Initial hybridization
    X.Delta << 0.
                
    # Obtain bath sites from Delta and create H_ED
    H_ED = H
            
    # Run the solver
    ed.diagonalize(H_ED)
    # Compute G(i\omega)
    G_iw = ed.G_iw(gf_struct, parms['beta'], parms['n_iw'])

    if parms["measure_G2_iw_ph"]:
        common_g2_params = {'gf_struct' : gf_struct,
                    'beta' : parms['beta'],
                    'blocks' : g2_blocks,
                    'n_iw' : parms['measure_G2_n_bosonic']}
        G2_iw = ed.G2_iw_inu_inup(channel = "PH",
                                    block_order = "AABB",
                                    n_inu = parms['measure_G2_n_fermionic'],
                                    **common_g2_params)
        
        X.G2_iw << G2_iw

        
    # Some intermediate saves
    gimp = G_iw

    X.gimp << G_iw # Load G from impurity solver
    dpt_parms = {key:parms[key] for key in parms if key in dptkeys}
    X.run(**dpt_parms)

    if mpi.is_master_node():                
        arch = ar.HDFArchive(filename,'w')
        arch["parms"] = parms
        arch["gimp"] = gimp
        arch["ref"] = ref


def plot(filename):
    
    if mpi.is_master_node():        
        arch = ar.HDFArchive(filename,'r')
        parms = arch["parms"]
        for globalspin in ['up','dn']:
            G_k = HDFArchive("G_k.h5",'r')['G_k'][globalspin]
    
           # What does the Zeeman splitting do to G_0^{-1}?
            if globalspin == 'dn':
                zeemansign = -1
            else:
                zeemansign = +1
                
            zeeman=parms['zeeman']*zeemansign
    
    
            inv = np.linalg.inv
            t1 = parms['t1']
            t0 = parms['t0']
            gimp=arch["gimp"][globalspin]
            ref=arch["ref"][globalspin]
            # Calculate lattice self-energy
            for ki,k in enumerate(G_k.mesh[1]):
                selfenergylist = []
                ref_list = []
                simp_list = []
    
                kx = k.value[0]
                tkx= -2*np.cos(kx)*t1
                for wn in G_k.mesh[0]:
                    wval = wn.value.imag
                    if wval<0: continue
                    G = G_k[(wn,k)]
                    
                    G0k  = inv(np.matrix([[wn.value+parms['chemical_potential'] -tkx,-t0],[-t0,wn.value+parms['chemical_potential']-tkx]]))
                    invG0k  = np.matrix([[wn.value+parms['chemical_potential']+zeeman -tkx,-t0],[-t0,wn.value+parms['chemical_potential']+zeeman-tkx]])
                    
                    S = invG0k- inv(G) 
                    selfenergylist.append( [wval,]+list(S.A.flatten()) )
                    
                    # Reference data, convert to 2x2 matrix with correct k
                    sign = 1-2*ki
                    ref_G = ref[(wn)][0:2,0:2] + sign * ref[(wn)][0:2,2:4]
                    ref_S = invG0k - inv(ref_G)
                    ref_list.append( [wval,]+list(ref_S.A.flatten()) )
                    
                    # calculate impurity self-energy as well, from runfile['G_iw']
                    # This was done using t1=0, so tkx=0
                    g = gimp[(wn)]
                    invg0= np.matrix([[wn.value+parms['chemical_potential']+zeeman,-t0],[-t0,wn.value+parms['chemical_potential']+zeeman]])
                    Simp = invg0 - inv(g)
                    simp_list.append( [wval,]+list(Simp.A.flatten()) )
                    
                s = np.array(selfenergylist)
                r = np.array(ref_list)
                s2= np.array(simp_list)
                labels = {
                    1:"aa",
                    2:"ab",
                    3:"ba",
                    4:"bb"
                    }
                markers = ['o','x','+','*']

                spinstring = 'spin$=\\uparrow$' if globalspin=='up' else 'spin$=\\downarrow$'
                for part in ["Re","Im"]:
                    figwidth = 3
                    figheight = 2                            
                    plt.figure(figsize=(figwidth,figheight))
                    if part=="Re":
                        plt.gca().yaxis.set_minor_locator(MultipleLocator(0.0001))
                        plt.gca().yaxis.set_major_locator(MultipleLocator(0.001))
                        if globalspin=='up':
                            plt.ylim(-0.0005,0.0013)
                        if globalspin=='dn':
                            plt.ylim(-0.0023,0.0013)
                    else:
                        continue
                    
                    def reim(x):
                        if part=="Re": return x.real
                        if part=="Im": return x.imag
                    plt.xlim(0,5)
                    for ci,column in enumerate(range(1,5)):
                        plt.scatter(s[:,0].real,reim(s[:,column]-s2[:,column]),label='{}'.format(labels[column]),marker=markers[ci]) # dualfermion data
                        plt.plot(r[:,0].real,reim(r[:,column]-s2[:,column])) # Reference data
                    plt.legend(title='dual fermion',loc='lower right')
                    plt.xlabel(r"$\nu$")
                    plt.ylabel("{} $\Sigma(k)-\Sigma(\mathrm{{dimer}})$".format(part))
                    plt.text(0.6,0.9,"$k={:.2f}$".format(k.value[0]),transform=plt.gca().transAxes)
                    plt.text(0.1,0.9,spinstring,transform=plt.gca().transAxes)
    #                plt.title("$t_1={:.2f}$, $k={:.2f}$".format(parms['t1'],k.value[0]))
                    
                    plt.gcf().subplots_adjust(bottom=0.2,left=0.3,right=0.97,top=0.95)
                    plt.savefig(targetdir+'fig_t1_{:.2f}_zeeman_{:.2f}_k{:.2f}_{}_{}.pdf'.format(parms['t1'],parms['zeeman'],k.value[0],part,globalspin))
                    
                    if any('SPYDER' in name for name in os.environ):
                        plt.show()
                plt.close('all')
    return

if __name__ == "__main__":
    zeeman=0.1
    for t1 in [0.02,]:
        filename = 'arch.h5'
        run_test(t1,zeeman,filename)
        plot(filename)

